The Impact of Binaries on the Stellar Initial Mass Function

(abridged) The stellar initial mass function (IMF) can be conveniently represented as a canonical two-part power law function and is largely invariant for star formation regions evident in the Local Group of galaxies. The IMF is a hilfskonstrukt. It is a mathematical formulation of an idealised population of stars formed together in one star formation event. The nature of the IMF (is it a probability density or an optimal sampling distribution function?) is raised. Binary stars, if unresolved, have a very significant influence at low stellar masses. Especially important is to take care of the changing binary fraction as a result of stellar-dynamical evolution of the embedded clusters which spawn the field populations of galaxies, given that the binary fraction at birth is very high and independent of primary-star mass. The high multiplicity fraction amongst massive stars leads to a substantial fraction of these being ejected out of their birth clusters and to massive stars merging. This explains the top-lightness of the IMF in star clusters in M31. In close binaries also the masses of the components can be changed due to mass transfer. A large amount of evidence points to the IMF becoming top-heavy with decreasing metallicity and above a star-formation-rate density of about 0.1 Msun/(pc^3 yr) of the cluster-forming cloud core. This is also indicated through the observed supernova rates in star-bursting galaxies. At the same time, the IMF may be bottom light at low metallicity and bottom-heavy at high metallicity, possibly accounting for the results on elliptical galaxies and ultra-faint dwarf galaxies, respectively.

==> python_figure/imf_vary.py <==
#matplotlib for plotting, numpy and scipi for array operations
#--------------------------------------------------------------------------------------------------------------------------------
from pylab import *
import matplotlib.pyplot as plt 
import numpy as np
from scipy.integrate import simps
#from scipy import interpolate
from scipy.interpolate import interp1d
import math
#------------------------------------------------------------------------------
#latex environment
plt.rcParams['text.latex.preamble']=[r"\usepackage{lmodern}"]
params = {'text.usetex' : True,
            'font.size' : 10,
            'font.family' : 'lmodern',
            'text.latex.unicode': True,}
plt.rcParams.update(params)
plt.rc('text', usetex=True)
#-----------------------------------------------------------------------
#plot parameters
fig0 = plt.figure(figsize=(5.5, 2.5)) #size for one column plot
gs1=GridSpec(1,2)
gs1.update(left=0.1, right=0.98, top=0.98, bottom=0.16,wspace=0.00,hspace=0)
ax0 = plt.subplot(gs1[0,0])
ax1 = plt.subplot(gs1[0,1])
#-----------------------------------------------------------------------
def Function_alpha_1_change(alpha_1, alpha1_model, Fe_over_H):
    if (alpha1_model == 0):
        return alpha_1
    elif (alpha1_model == 1):
        alpha_1_change = alpha_1 + 0.5 * Fe_over_H
        return alpha_1_change
    else:
        print("alpha1_model: %s, do not exist.\nCheck file 'alpha1.py'" % (alpha1_model))
        return


def Function_alpha_2_change(alpha_2, alpha2_model, Fe_over_H):
    if (alpha2_model == 0):
        return alpha_2
    elif (alpha2_model == 1):
        alpha_2_change = alpha_2 + 0.5 * Fe_over_H
        return alpha_2_change
    else:
        print("alpha2_model: %s, do not exist.\nCheck file 'alpha2.py'" % (alpha2_model))
        return


def Function_alpha_3_change(alpha3_model, M_ecl, Fe_over_H):
    if (alpha3_model == 0):
        default_alpha3 = 2.3
        # print("alpha_3 is set to be a constant: %s, as this is the default alpha_3 value for alpha3_model 0.\nFor more options regard>
        return default_alpha3
    elif (alpha3_model == 1):
        rho = 10 ** (0.61 * math.log(M_ecl, 10) + 2.85)
        if rho < 9.5 * 10 ** 4:
            alpha_3_change = 2.3
        else:
            alpha_3_change = 1.86 - 0.43 * math.log(rho / 10 ** 6, 10)
        # print("Notification in file 'alpha3_model' uncompleted")
        return alpha_3_change
    elif (alpha3_model == 2):
        rho = 10 ** (0.61 * math.log(M_ecl, 10) + 2.85)
        print M_ecl, rho/1.e7
        x = -0.1405 * Fe_over_H + 0.99 * math.log(rho / 10 ** 6, 10)
        if x < -0.87:
            alpha_3_change = 2.3
        else:
            alpha_3_change = -0.41 * x + 1.94 
        # print("Notification in file 'alpha3_model' uncompleted")
        return alpha_3_change
    else:
        # print("alpha_3 is set to be a constant: %s, as this is the input value of parameter 'alpha3_model'.\nFor more options regardi>
        return alpha3_model
#-----------------------------------------------------------------------------------
N=100
can_imf = np.zeros( N )
masses = np.logspace(np.log10(0.08),np.log10(120),N,base=10)
for i,m in enumerate(masses):
    if m <= 0.5:
      can_imf[i] = m ** (-1.3)
    else:
      can_imf[i] = 0.5*m ** (-2.3)
from scipy.integrate import quad
def imf(m, k, alpha):
    return k*m**(-alpha)
Norm = quad(imf, 0.08, 0.5, args=(1, 1.3))[0] + quad(imf, 0.5, 120, args=(0.5, 2.3))[0]
#print(Norm)
Mtot1Myr = 1 #total mass formed in 10 Myr
can_imf = np.array(can_imf)*Mtot1Myr/Norm
#low rho:
M_eclA = [1.e2,1.e8]
alpha1_model = 1
alpha2_model = 1
alpha3_model = 2
FeHA = [-3,-2,-1,0,1]
col = ['gainsboro','silver','gray','dimgrey','black']
for M_ecl in M_eclA:
  for k,Fe_over_H in enumerate(FeHA):
     alpha1 = Function_alpha_1_change(1.3, alpha1_model, Fe_over_H)
     alpha2 = Function_alpha_1_change(2.3, alpha2_model, Fe_over_H)
     alpha3 = Function_alpha_3_change(alpha3_model, M_ecl,Fe_over_H)
     print M_ecl, Fe_over_H, alpha1, alpha2, alpha3
     imfA = np.zeros( N )
     for i,m in enumerate(masses):
       if m <= 0.5:
         imfA[i] = 1*m ** (-alpha1)
       elif m>0.5 and m<=1:
         imfA[i] = 0.5*m ** (-alpha2)
       else:
         imfA[i] = 0.5*m ** (-alpha3)
     print np.max(imfA)
     from scipy.integrate import quad
     def imf(m, k, alpha):
         return k*m**(-alpha)
     Norm = quad(imf, 0.08, 0.5, args=(1, alpha1))[0] + quad(imf, 0.5, 1.0, args=(0.5, alpha2))[0]+quad(imf, 1, 120, args=(0.5, alpha3))[0]
#print(Norm)
     Mtot1Myr = 1 #total mass formed in 10 Myr
     imfA = np.array(imfA)*Mtot1Myr/Norm
     print np.max(imfA)
     if M_ecl == 1.e2:
         ax0.plot(np.log10(masses),np.log10(imfA),color=col[k],ls='-',lw=1)
     else:
         ax1.plot(np.log10(masses),np.log10(imfA),color=col[k],ls='-',lw=1)



ax0.set_ylim(-6,1.2)
ax1.set_ylim(-6,1.2)

ax0.plot(np.log10(masses),np.log10(can_imf),color='black',ls='--',lw=2,label='canonical IMF')
ax1.plot(np.log10(masses),np.log10(can_imf),color='black',ls='--',lw=2,label='canonical IMF')
ax1.set_yticks([])
ax0.set_xlabel('$\log{(m\,[M_{\odot}])}$')
ax0.set_ylabel('$\log{(\\xi_{\star}\,[M_{\odot}^{-1}])}$')
ax1.set_xlabel('$\log{(m\,[M_{\odot}])}$')
ax0.text(-1.1,-1.3,'[Fe/H] = -3',color='gainsboro',fontsize=8)
ax0.text(-1.1,-2.0,'[Fe/H] = -2',color='silver',fontsize=8)
ax0.text(-1.1,-2.7,'[Fe/H] = -1',color='gray',fontsize=8)
ax0.text(-1.1,-3.4,'[Fe/H] =  $\,\,$0',color='dimgrey',fontsize=8)
ax0.text(-1.1,-4.1,'[Fe/H] =  $\,\,$1',color='black',fontsize=8)
ax1.text(-1.1,-1.3,'[Fe/H] = -3',color='gainsboro',fontsize=8)
ax1.text(-1.1,-2.0,'[Fe/H] = -2',color='silver',fontsize=8)
ax1.text(-1.1,-2.7,'[Fe/H] = -1',color='gray',fontsize=8)
ax1.text(-1.1,-3.4,'[Fe/H] =  $\,\,$0',color='dimgrey',fontsize=8)
ax1.text(-1.1,-4.1,'[Fe/H] =  $\,\,$1',color='black',fontsize=8)
ax0.axvline(0.8,color='black',ls=':')
ax0.text(0.9,-2,'$m_{\mathrm{max}}$')
ax0.text(-0.7,0.5,'$\\varrho_{\mathrm{ecl}} \\approx 10^4 \,\mathrm{M_\odot\cdot pc^{-3}}$',fontsize=7)
ax1.text(-0.5,0.5,'$\\varrho_{\mathrm{ecl}} \\approx 5\cdot 10^7 \,\mathrm{M_\odot\cdot pc^{-3}}$',fontsize=7)


ax0.legend(loc='lower left',ncol=1,fancybox=True,prop={'size':8})
fig0.savefig('IMFvary.pdf',dpi=2000)


